A Convolutional Neural Network Neutrino Event Classifier

Convolutional neural networks (CNNs) have been widely applied in the computer vision community to solve complex problems in image recognition and analysis. We describe an application of the CNN technology to the problem of identifying particle interactions in sampling calorimeters used commonly in high energy physics and high energy neutrino physics in particular. Following a discussion of the core concepts of CNNs and recent innovations in CNN architectures related to the field of deep learning, we outline a specific application to the NOvA neutrino detector. This algorithm, CVN (Convolutional Visual Network) identifies neutrino interactions based on their topology without the need for detailed reconstruction and outperforms algorithms currently in use by the NOvA collaboration.

==> anc/cvn_solver.prototxt <==
net: "cvn_train_val.prototxt"
test_iter: 2000
test_interval: 10000
display: 40
average_loss: 40
snapshot_prefix: "yourSnapshotPrefixGoesHer"
solver_mode: GPU
gamma: 0.96
max_iter: 10000000
momentum: 0.9
weight_decay: 0.0002
snapshot: 10000
base_lr: 0.002
lr_policy: "multistep"
stepvalue: 100000
stepvalue: 150000
stepvalue: 200000
stepvalue: 225000
stepvalue: 250000
stepvalue: 275000
stepvalue: 300000
stepvalue: 310000
stepvalue: 320000
stepvalue: 330000
stepvalue: 340000
stepvalue: 350000
stepvalue: 360000
stepvalue: 370000
stepvalue: 380000
stepvalue: 390000
stepvalue: 400000
stepvalue: 410000
stepvalue: 420000
stepvalue: 430000
stepvalue: 440000
stepvalue: 450000
stepvalue: 460000
stepvalue: 470000
stepvalue: 480000
stepvalue: 490000
stepvalue: 500000
stepvalue: 510000
stepvalue: 520000
stepvalue: 530000
stepvalue: 540000
stepvalue: 550000
stepvalue: 560000
stepvalue: 570000
stepvalue: 580000
stepvalue: 590000
stepvalue: 600000
stepvalue: 610000
stepvalue: 620000
stepvalue: 630000
stepvalue: 640000
stepvalue: 650000
stepvalue: 660000
stepvalue: 670000
stepvalue: 680000
stepvalue: 690000
stepvalue: 700000
stepvalue: 710000
stepvalue: 720000
stepvalue: 730000
stepvalue: 740000
stepvalue: 750000
stepvalue: 760000
stepvalue: 770000
stepvalue: 780000
stepvalue: 790000
stepvalue: 800000
stepvalue: 810000
stepvalue: 820000
stepvalue: 830000
stepvalue: 840000
stepvalue: 850000
stepvalue: 860000
stepvalue: 870000
stepvalue: 880000
stepvalue: 890000
stepvalue: 900000
stepvalue: 910000
stepvalue: 920000
stepvalue: 930000
stepvalue: 940000
stepvalue: 950000
stepvalue: 960000
stepvalue: 970000
stepvalue: 980000
stepvalue: 990000
stepvalue: 1000000
stepvalue: 1010000
stepvalue: 1020000
stepvalue: 1030000
stepvalue: 1040000
stepvalue: 1050000
stepvalue: 1060000
stepvalue: 1070000
stepvalue: 1080000
stepvalue: 1090000
stepvalue: 1100000
stepvalue: 1110000
stepvalue: 1120000
stepvalue: 1130000
stepvalue: 1140000
stepvalue: 1150000
stepvalue: 1160000
stepvalue: 1170000
stepvalue: 1180000
stepvalue: 1190000
stepvalue: 1200000
stepvalue: 1210000
stepvalue: 1220000
stepvalue: 1230000
stepvalue: 1240000
stepvalue: 1250000
stepvalue: 1260000
stepvalue: 1270000
stepvalue: 1280000
stepvalue: 1290000
stepvalue: 1300000
stepvalue: 1310000
stepvalue: 1320000
stepvalue: 1330000
stepvalue: 1340000
stepvalue: 1350000
stepvalue: 1360000
stepvalue: 1370000
stepvalue: 1380000
stepvalue: 1390000
stepvalue: 1400000
stepvalue: 1410000
stepvalue: 1420000
stepvalue: 1430000
stepvalue: 1440000
stepvalue: 1450000
stepvalue: 1460000
stepvalue: 1470000
stepvalue: 1480000
stepvalue: 1490000
stepvalue: 1500000
stepvalue: 1510000
stepvalue: 1520000
stepvalue: 1530000
stepvalue: 1540000
stepvalue: 1550000
stepvalue: 1560000
stepvalue: 1570000
stepvalue: 1580000
stepvalue: 1590000
stepvalue: 1600000
stepvalue: 1610000
stepvalue: 1620000
stepvalue: 1630000
stepvalue: 1640000
stepvalue: 1650000
stepvalue: 1660000
stepvalue: 1670000
stepvalue: 1680000
stepvalue: 1690000
stepvalue: 1700000
stepvalue: 1710000
stepvalue: 1720000
stepvalue: 1730000
stepvalue: 1740000
stepvalue: 1750000
stepvalue: 1760000
stepvalue: 1770000
stepvalue: 1780000
stepvalue: 1790000
stepvalue: 1800000
stepvalue: 1810000
stepvalue: 1820000
stepvalue: 1830000
stepvalue: 1840000
stepvalue: 1850000
stepvalue: 1860000
stepvalue: 1870000
stepvalue: 1880000
stepvalue: 1890000
stepvalue: 1900000
stepvalue: 1910000
stepvalue: 1920000
stepvalue: 1930000
stepvalue: 1940000
stepvalue: 1950000
stepvalue: 1960000
stepvalue: 1970000
stepvalue: 1980000
stepvalue: 1990000
stepvalue: 2000000

gamma: 0.96
max_iter: 10000000
momentum: 0.9
weight_decay: 0.0002
snapshot: 10000



==> anc/cvn_train_val.prototxt <==
name: "CVN"
layer {
  name: "data"
  type: "Data"
  top: "data"
  top: "label"
  include {
    phase: TRAIN
  }
  transform_param {
    mirror: true
   }
  data_param {
    source: "pathToYourTrainingLibraryGoesHere"
    batch_size: 16
    prefetch: 40
    backend: LEVELDB
  }
}
layer {
  name: "data"
  type: "Data"
  top: "data"
  top: "label"
  include {
    phase: TEST
  }
  data_param {
    source: "PathToYourTestingLibraryGoesHere"
    batch_size: 64
    prefetch: 400
    backend: LEVELDB
  }
}
layer {
  name: "jitter"
  type: "DummyData"
  top: "jitter"
  include {
    phase: TRAIN
  }
  dummy_data_param {
    data_filler {
       type: "gaussian"
       mean: 1.0
       std:  0.01
      }
    shape {
       dim: 16
       dim: 2
       dim: 100
       dim: 80
      }
   }
}

layer {
  name: "jitter"
  type: "DummyData"
  top: "jitter"
  include {
    phase: TEST
  }
  dummy_data_param {
    data_filler {
       type: "constant"
       value:  1.0
      }   
    shape {
       dim: 64
       dim: 2
       dim: 100
       dim: 80
      }
   }
}
layer {
  name: "jitteredData"
  type: "Eltwise"
  bottom: "data"
  bottom: "jitter"
  top: "jitteredData"
  eltwise_param {
   operation:PROD
  }
}

layer {
  name: "slice"
  type: "Slice"
  bottom: "jitteredData"
  top: "data_x"
  top: "data_y"
  slice_param {
     slice_dim: 1
     slice_point: 1
 }
}

######################################X view##################################################################

layer {
  name: "conv1/7x7_s2_x"
  type: "Convolution"
  bottom: "data_x"
  top: "conv1/7x7_s2_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    pad: 3
    kernel_size: 7
    stride: 2
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "conv1/relu_7x7_x"
  type: "ReLU"
  bottom: "conv1/7x7_s2_x"
  top: "conv1/7x7_s2_x"
}
layer {
  name: "pool1/3x3_s2_x"
  type: "Pooling"
  bottom: "conv1/7x7_s2_x"
  top: "pool1/3x3_s2_x"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 2
  }
}
layer {
  name: "pool1/norm1_x"
  type: "LRN"
  bottom: "pool1/3x3_s2_x"
  top: "pool1/norm1_x"
  lrn_param {
    local_size: 5
    alpha: 0.0001
    beta: 0.75
  }
}
layer {
  name: "conv2/3x3_reduce_x"
  type: "Convolution"
  bottom: "pool1/norm1_x"
  top: "conv2/3x3_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "conv2/relu_3x3_reduce_x"
  type: "ReLU"
  bottom: "conv2/3x3_reduce_x"
  top: "conv2/3x3_reduce_x"
}
layer {
  name: "conv2/3x3_x"
  type: "Convolution"
  bottom: "conv2/3x3_reduce_x"
  top: "conv2/3x3_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "conv2/relu_3x3_x"
  type: "ReLU"
  bottom: "conv2/3x3_x"
  top: "conv2/3x3_x"
}
layer {
  name: "conv2/norm2_x"
  type: "LRN"
  bottom: "conv2/3x3_x"
  top: "conv2/norm2_x"
  lrn_param {
    local_size: 5
    alpha: 0.0001
    beta: 0.75
  }
}
layer {
  name: "pool2/3x3_s2_x"
  type: "Pooling"
  bottom: "conv2/norm2_x"
  top: "pool2/3x3_s2_x"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 2
  }
}
layer {
  name: "inception_3a/1x1_x"
  type: "Convolution"
  bottom: "pool2/3x3_s2_x"
  top: "inception_3a/1x1_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_1x1_x"
  type: "ReLU"
  bottom: "inception_3a/1x1_x"
  top: "inception_3a/1x1_x"
}
layer {
  name: "inception_3a/3x3_reduce_x"
  type: "Convolution"
  bottom: "pool2/3x3_s2_x"
  top: "inception_3a/3x3_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 96
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_3x3_reduce_x"
  type: "ReLU"
  bottom: "inception_3a/3x3_reduce_x"
  top: "inception_3a/3x3_reduce_x"
}
layer {
  name: "inception_3a/3x3_x"
  type: "Convolution"
  bottom: "inception_3a/3x3_reduce_x"
  top: "inception_3a/3x3_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_3x3_x"
  type: "ReLU"
  bottom: "inception_3a/3x3_x"
  top: "inception_3a/3x3_x"
}
layer {
  name: "inception_3a/5x5_reduce_x"
  type: "Convolution"
  bottom: "pool2/3x3_s2_x"
  top: "inception_3a/5x5_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 16
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_5x5_reduce_x"
  type: "ReLU"
  bottom: "inception_3a/5x5_reduce_x"
  top: "inception_3a/5x5_reduce_x"
}
layer {
  name: "inception_3a/5x5_x"
  type: "Convolution"
  bottom: "inception_3a/5x5_reduce_x"
  top: "inception_3a/5x5_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 32
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_5x5_x"
  type: "ReLU"
  bottom: "inception_3a/5x5_x"
  top: "inception_3a/5x5_x"
}
layer {
  name: "inception_3a/pool_x"
  type: "Pooling"
  bottom: "pool2/3x3_s2_x"
  top: "inception_3a/pool_x"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_3a/pool_proj_x"
  type: "Convolution"
  bottom: "inception_3a/pool_x"
  top: "inception_3a/pool_proj_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 32
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_pool_proj_x"
  type: "ReLU"
  bottom: "inception_3a/pool_proj_x"
  top: "inception_3a/pool_proj_x"
}
layer {
  name: "inception_3a/output_x"
  type: "Concat"
  bottom: "inception_3a/1x1_x"
  bottom: "inception_3a/3x3_x"
  bottom: "inception_3a/5x5_x"
  bottom: "inception_3a/pool_proj_x"
  top: "inception_3a/output_x"
}
layer {
  name: "inception_3b/1x1_x"
  type: "Convolution"
  bottom: "inception_3a/output_x"
  top: "inception_3b/1x1_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_1x1_x"
  type: "ReLU"
  bottom: "inception_3b/1x1_x"
  top: "inception_3b/1x1_x"
}
layer {
  name: "inception_3b/3x3_reduce_x"
  type: "Convolution"
  bottom: "inception_3a/output_x"
  top: "inception_3b/3x3_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_3x3_reduce_x"
  type: "ReLU"
  bottom: "inception_3b/3x3_reduce_x"
  top: "inception_3b/3x3_reduce_x"
}
layer {
  name: "inception_3b/3x3_x"
  type: "Convolution"
  bottom: "inception_3b/3x3_reduce_x"
  top: "inception_3b/3x3_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_3x3_x"
  type: "ReLU"
  bottom: "inception_3b/3x3_x"
  top: "inception_3b/3x3_x"
}
layer {
  name: "inception_3b/5x5_reduce_x"
  type: "Convolution"
  bottom: "inception_3a/output_x"
  top: "inception_3b/5x5_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 32
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_5x5_reduce_x"
  type: "ReLU"
  bottom: "inception_3b/5x5_reduce_x"
  top: "inception_3b/5x5_reduce_x"
}
layer {
  name: "inception_3b/5x5_x"
  type: "Convolution"
  bottom: "inception_3b/5x5_reduce_x"
  top: "inception_3b/5x5_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 96
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_5x5_x"
  type: "ReLU"
  bottom: "inception_3b/5x5_x"
  top: "inception_3b/5x5_x"
}
layer {
  name: "inception_3b/pool_x"
  type: "Pooling"
  bottom: "inception_3a/output_x"
  top: "inception_3b/pool_x"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_3b/pool_proj_x"
  type: "Convolution"
  bottom: "inception_3b/pool_x"
  top: "inception_3b/pool_proj_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_pool_proj_x"
  type: "ReLU"
  bottom: "inception_3b/pool_proj_x"
  top: "inception_3b/pool_proj_x"
}
layer {
  name: "inception_3b/output_x"
  type: "Concat"
  bottom: "inception_3b/1x1_x"
  bottom: "inception_3b/3x3_x"
  bottom: "inception_3b/5x5_x"
  bottom: "inception_3b/pool_proj_x"
  top: "inception_3b/output_x"
}
layer {
  name: "pool3/3x3_s2_x"
  type: "Pooling"
  bottom: "inception_3b/output_x"
  top: "pool3/3x3_s2_x"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 2
  }
}
layer {
  name: "inception_4a/1x1_x"
  type: "Convolution"
  bottom: "pool3/3x3_s2_x"
  top: "inception_4a/1x1_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_1x1_x"
  type: "ReLU"
  bottom: "inception_4a/1x1_x"
  top: "inception_4a/1x1_x"
}
layer {
  name: "inception_4a/3x3_reduce_x"
  type: "Convolution"
  bottom: "pool3/3x3_s2_x"
  top: "inception_4a/3x3_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 96
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_3x3_reduce_x"
  type: "ReLU"
  bottom: "inception_4a/3x3_reduce_x"
  top: "inception_4a/3x3_reduce_x"
}
layer {
  name: "inception_4a/3x3_x"
  type: "Convolution"
  bottom: "inception_4a/3x3_reduce_x"
  top: "inception_4a/3x3_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 208
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_3x3_x"
  type: "ReLU"
  bottom: "inception_4a/3x3_x"
  top: "inception_4a/3x3_x"
}
layer {
  name: "inception_4a/5x5_reduce_x"
  type: "Convolution"
  bottom: "pool3/3x3_s2_x"
  top: "inception_4a/5x5_reduce_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 16
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_5x5_reduce_x"
  type: "ReLU"
  bottom: "inception_4a/5x5_reduce_x"
  top: "inception_4a/5x5_reduce_x"
}
layer {
  name: "inception_4a/5x5_x"
  type: "Convolution"
  bottom: "inception_4a/5x5_reduce_x"
  top: "inception_4a/5x5_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 48
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_5x5_x"
  type: "ReLU"
  bottom: "inception_4a/5x5_x"
  top: "inception_4a/5x5_x"
}
layer {
  name: "inception_4a/pool_x"
  type: "Pooling"
  bottom: "pool3/3x3_s2_x"
  top: "inception_4a/pool_x"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_4a/pool_proj_x"
  type: "Convolution"
  bottom: "inception_4a/pool_x"
  top: "inception_4a/pool_proj_x"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_pool_proj_x"
  type: "ReLU"
  bottom: "inception_4a/pool_proj_x"
  top: "inception_4a/pool_proj_x"
}
layer {
  name: "inception_4a/output_x"
  type: "Concat"
  bottom: "inception_4a/1x1_x"
  bottom: "inception_4a/3x3_x"
  bottom: "inception_4a/5x5_x"
  bottom: "inception_4a/pool_proj_x"
  top: "inception_4a/output_x"
}

######################################Y view##################################################################

layer {
  name: "conv1/7x7_s2_y"
  type: "Convolution"
  bottom: "data_y"
  top: "conv1/7x7_s2_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    pad: 3
    kernel_size: 7
    stride: 2
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "conv1/relu_7x7_y"
  type: "ReLU"
  bottom: "conv1/7x7_s2_y"
  top: "conv1/7x7_s2_y"
}
layer {
  name: "pool1/3x3_s2_y"
  type: "Pooling"
  bottom: "conv1/7x7_s2_y"
  top: "pool1/3x3_s2_y"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 2
  }
}
layer {
  name: "pool1/norm1_y"
  type: "LRN"
  bottom: "pool1/3x3_s2_y"
  top: "pool1/norm1_y"
  lrn_param {
    local_size: 5
    alpha: 0.0001
    beta: 0.75
  }
}
layer {
  name: "conv2/3x3_reduce_y"
  type: "Convolution"
  bottom: "pool1/norm1_y"
  top: "conv2/3x3_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "conv2/relu_3x3_reduce_y"
  type: "ReLU"
  bottom: "conv2/3x3_reduce_y"
  top: "conv2/3x3_reduce_y"
}
layer {
  name: "conv2/3x3_y"
  type: "Convolution"
  bottom: "conv2/3x3_reduce_y"
  top: "conv2/3x3_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "conv2/relu_3x3_y"
  type: "ReLU"
  bottom: "conv2/3x3_y"
  top: "conv2/3x3_y"
}
layer {
  name: "conv2/norm2_y"
  type: "LRN"
  bottom: "conv2/3x3_y"
  top: "conv2/norm2_y"
  lrn_param {
    local_size: 5
    alpha: 0.0001
    beta: 0.75
  }
}
layer {
  name: "pool2/3x3_s2_y"
  type: "Pooling"
  bottom: "conv2/norm2_y"
  top: "pool2/3x3_s2_y"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 2
  }
}
layer {
  name: "inception_3a/1x1_y"
  type: "Convolution"
  bottom: "pool2/3x3_s2_y"
  top: "inception_3a/1x1_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_1x1_y"
  type: "ReLU"
  bottom: "inception_3a/1x1_y"
  top: "inception_3a/1x1_y"
}
layer {
  name: "inception_3a/3x3_reduce_y"
  type: "Convolution"
  bottom: "pool2/3x3_s2_y"
  top: "inception_3a/3x3_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 96
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_3x3_reduce_y"
  type: "ReLU"
  bottom: "inception_3a/3x3_reduce_y"
  top: "inception_3a/3x3_reduce_y"
}
layer {
  name: "inception_3a/3x3_y"
  type: "Convolution"
  bottom: "inception_3a/3x3_reduce_y"
  top: "inception_3a/3x3_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_3x3_y"
  type: "ReLU"
  bottom: "inception_3a/3x3_y"
  top: "inception_3a/3x3_y"
}
layer {
  name: "inception_3a/5x5_reduce_y"
  type: "Convolution"
  bottom: "pool2/3x3_s2_y"
  top: "inception_3a/5x5_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 16
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_5x5_reduce_y"
  type: "ReLU"
  bottom: "inception_3a/5x5_reduce_y"
  top: "inception_3a/5x5_reduce_y"
}
layer {
  name: "inception_3a/5x5_y"
  type: "Convolution"
  bottom: "inception_3a/5x5_reduce_y"
  top: "inception_3a/5x5_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 32
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_5x5_y"
  type: "ReLU"
  bottom: "inception_3a/5x5_y"
  top: "inception_3a/5x5_y"
}
layer {
  name: "inception_3a/pool_y"
  type: "Pooling"
  bottom: "pool2/3x3_s2_y"
  top: "inception_3a/pool_y"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_3a/pool_proj_y"
  type: "Convolution"
  bottom: "inception_3a/pool_y"
  top: "inception_3a/pool_proj_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 32
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3a/relu_pool_proj_y"
  type: "ReLU"
  bottom: "inception_3a/pool_proj_y"
  top: "inception_3a/pool_proj_y"
}
layer {
  name: "inception_3a/output_y"
  type: "Concat"
  bottom: "inception_3a/1x1_y"
  bottom: "inception_3a/3x3_y"
  bottom: "inception_3a/5x5_y"
  bottom: "inception_3a/pool_proj_y"
  top: "inception_3a/output_y"
}
layer {
  name: "inception_3b/1x1_y"
  type: "Convolution"
  bottom: "inception_3a/output_y"
  top: "inception_3b/1x1_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_1x1_y"
  type: "ReLU"
  bottom: "inception_3b/1x1_y"
  top: "inception_3b/1x1_y"
}
layer {
  name: "inception_3b/3x3_reduce_y"
  type: "Convolution"
  bottom: "inception_3a/output_y"
  top: "inception_3b/3x3_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_3x3_reduce_y"
  type: "ReLU"
  bottom: "inception_3b/3x3_reduce_y"
  top: "inception_3b/3x3_reduce_y"
}
layer {
  name: "inception_3b/3x3_y"
  type: "Convolution"
  bottom: "inception_3b/3x3_reduce_y"
  top: "inception_3b/3x3_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_3x3_y"
  type: "ReLU"
  bottom: "inception_3b/3x3_y"
  top: "inception_3b/3x3_y"
}
layer {
  name: "inception_3b/5x5_reduce_y"
  type: "Convolution"
  bottom: "inception_3a/output_y"
  top: "inception_3b/5x5_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 32
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_5x5_reduce_y"
  type: "ReLU"
  bottom: "inception_3b/5x5_reduce_y"
  top: "inception_3b/5x5_reduce_y"
}
layer {
  name: "inception_3b/5x5_y"
  type: "Convolution"
  bottom: "inception_3b/5x5_reduce_y"
  top: "inception_3b/5x5_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 96
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_5x5_y"
  type: "ReLU"
  bottom: "inception_3b/5x5_y"
  top: "inception_3b/5x5_y"
}
layer {
  name: "inception_3b/pool_y"
  type: "Pooling"
  bottom: "inception_3a/output_y"
  top: "inception_3b/pool_y"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_3b/pool_proj_y"
  type: "Convolution"
  bottom: "inception_3b/pool_y"
  top: "inception_3b/pool_proj_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_3b/relu_pool_proj_y"
  type: "ReLU"
  bottom: "inception_3b/pool_proj_y"
  top: "inception_3b/pool_proj_y"
}
layer {
  name: "inception_3b/output_y"
  type: "Concat"
  bottom: "inception_3b/1x1_y"
  bottom: "inception_3b/3x3_y"
  bottom: "inception_3b/5x5_y"
  bottom: "inception_3b/pool_proj_y"
  top: "inception_3b/output_y"
}
layer {
  name: "pool3/3x3_s2_y"
  type: "Pooling"
  bottom: "inception_3b/output_y"
  top: "pool3/3x3_s2_y"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 2
  }
}
layer {
  name: "inception_4a/1x1_y"
  type: "Convolution"
  bottom: "pool3/3x3_s2_y"
  top: "inception_4a/1x1_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_1x1_y"
  type: "ReLU"
  bottom: "inception_4a/1x1_y"
  top: "inception_4a/1x1_y"
}
layer {
  name: "inception_4a/3x3_reduce_y"
  type: "Convolution"
  bottom: "pool3/3x3_s2_y"
  top: "inception_4a/3x3_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 96
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_3x3_reduce_y"
  type: "ReLU"
  bottom: "inception_4a/3x3_reduce_y"
  top: "inception_4a/3x3_reduce_y"
}
layer {
  name: "inception_4a/3x3_y"
  type: "Convolution"
  bottom: "inception_4a/3x3_reduce_y"
  top: "inception_4a/3x3_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 208
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_3x3_y"
  type: "ReLU"
  bottom: "inception_4a/3x3_y"
  top: "inception_4a/3x3_y"
}
layer {
  name: "inception_4a/5x5_reduce_y"
  type: "Convolution"
  bottom: "pool3/3x3_s2_y"
  top: "inception_4a/5x5_reduce_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 16
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_5x5_reduce_y"
  type: "ReLU"
  bottom: "inception_4a/5x5_reduce_y"
  top: "inception_4a/5x5_reduce_y"
}
layer {
  name: "inception_4a/5x5_y"
  type: "Convolution"
  bottom: "inception_4a/5x5_reduce_y"
  top: "inception_4a/5x5_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 48
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_5x5_y"
  type: "ReLU"
  bottom: "inception_4a/5x5_y"
  top: "inception_4a/5x5_y"
}
layer {
  name: "inception_4a/pool_y"
  type: "Pooling"
  bottom: "pool3/3x3_s2_y"
  top: "inception_4a/pool_y"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_4a/pool_proj_y"
  type: "Convolution"
  bottom: "inception_4a/pool_y"
  top: "inception_4a/pool_proj_y"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 64
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_4a/relu_pool_proj_y"
  type: "ReLU"
  bottom: "inception_4a/pool_proj_y"
  top: "inception_4a/pool_proj_y"
}
layer {
  name: "inception_4a/output_y"
  type: "Concat"
  bottom: "inception_4a/1x1_y"
  bottom: "inception_4a/3x3_y"
  bottom: "inception_4a/5x5_y"
  bottom: "inception_4a/pool_proj_y"
  top: "inception_4a/output_y"
}

######################################Combo##################################################################

layer {
  name: "merge_x_y"
  type: "Concat"
  bottom: "inception_4a/output_x"
  bottom: "inception_4a/output_y"
  top: "merge_x_y"
  concat_param {
    axis: 1
  }
}
layer {
  name: "inception_5b/1x1"
  type: "Convolution"
  bottom: "merge_x_y"
  top: "inception_5b/1x1"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 384
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_5b/relu_1x1"
  type: "ReLU"
  bottom: "inception_5b/1x1"
  top: "inception_5b/1x1"
}
layer {
  name: "inception_5b/3x3_reduce"
  type: "Convolution"
  bottom: "merge_x_y"
  top: "inception_5b/3x3_reduce"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 192
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_5b/relu_3x3_reduce"
  type: "ReLU"
  bottom: "inception_5b/3x3_reduce"
  top: "inception_5b/3x3_reduce"
}
layer {
  name: "inception_5b/3x3"
  type: "Convolution"
  bottom: "inception_5b/3x3_reduce"
  top: "inception_5b/3x3"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 384
    pad: 1
    kernel_size: 3
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_5b/relu_3x3"
  type: "ReLU"
  bottom: "inception_5b/3x3"
  top: "inception_5b/3x3"
}
layer {
  name: "inception_5b/5x5_reduce"
  type: "Convolution"
  bottom: "merge_x_y"
  top: "inception_5b/5x5_reduce"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 48
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_5b/relu_5x5_reduce"
  type: "ReLU"
  bottom: "inception_5b/5x5_reduce"
  top: "inception_5b/5x5_reduce"
}
layer {
  name: "inception_5b/5x5"
  type: "Convolution"
  bottom: "inception_5b/5x5_reduce"
  top: "inception_5b/5x5"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    pad: 2
    kernel_size: 5
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_5b/relu_5x5"
  type: "ReLU"
  bottom: "inception_5b/5x5"
  top: "inception_5b/5x5"
}
layer {
  name: "inception_5b/pool"
  type: "Pooling"
  bottom: "merge_x_y"
  top: "inception_5b/pool"
  pooling_param {
    pool: MAX
    kernel_size: 3
    stride: 1
    pad: 1
  }
}
layer {
  name: "inception_5b/pool_proj"
  type: "Convolution"
  bottom: "inception_5b/pool"
  top: "inception_5b/pool_proj"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  convolution_param {
    num_output: 128
    kernel_size: 1
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0.2
    }
  }
}
layer {
  name: "inception_5b/relu_pool_proj"
  type: "ReLU"
  bottom: "inception_5b/pool_proj"
  top: "inception_5b/pool_proj"
}
layer {
  name: "inception_5b/output"
  type: "Concat"
  bottom: "inception_5b/1x1"
  bottom: "inception_5b/3x3"
  bottom: "inception_5b/5x5"
  bottom: "inception_5b/pool_proj"
  top: "inception_5b/output"
}
layer {
  name: "pool5/7x7_s1"
  type: "Pooling"
  bottom: "inception_5b/output"
  top: "pool5/7x7_s1"
  pooling_param {
    pool: AVE
    ## Adapted from googlenet, Originally kernel_size: 7
    kernel_h: 6
    kernel_w: 5
    stride: 1
  }
}
layer {
  name: "pool5/drop_7x7_s1"
  type: "Dropout"
  bottom: "pool5/7x7_s1"
  top: "pool5/7x7_s1"
  dropout_param {
    dropout_ratio: 0.4
  }
}
layer {
  name: "loss3/classifier"
  type: "InnerProduct"
  bottom: "pool5/7x7_s1"
  top: "loss3/classifier"
  param {
    lr_mult: 1
    decay_mult: 1
  }
  param {
    lr_mult: 2
    decay_mult: 0
  }
  inner_product_param {
    num_output: 1000
    weight_filler {
      type: "xavier"
    }
    bias_filler {
      type: "constant"
      value: 0
    }
  }
}
layer {
  name: "loss3/loss3"
  type: "SoftmaxWithLoss"
  bottom: "loss3/classifier"
  bottom: "label"
  top: "loss3/loss3"
  loss_weight: 1
}
layer {
  name: "loss3/top-1"
  type: "Accuracy"
  bottom: "loss3/classifier"
  bottom: "label"
  top: "loss3/top-1"
  include {
    phase: TEST
  }
}
layer {
  name: "loss3/top-5"
  type: "Accuracy"
  bottom: "loss3/classifier"
  bottom: "label"
  top: "loss3/top-5"
  include {
    phase: TEST
  }
  accuracy_param {
    top_k: 5
  }
}

